Observable Signatures of Planet Accretion in Red Giant Stars I: Rapid Rotation and Light Element Replenishment

The orbital angular momentum of a close-orbiting giant planet can be sufficiently large that, if transferred to the envelope of the host star during the red giant branch (RGB) evolution, it can spin-up the star's rotation to unusually large speeds. This spin-up mechanism is one possible explanation for the rapid rotators detected among the population of generally slow-rotating red giant stars. These rapid rotators thus comprise a unique stellar sample suitable for searching for signatures of planet accretion in the form of unusual stellar abundances due to the dissemination of the accreted planet in the stellar envelope. In this study, we look for signatures of replenishment in the Li abundances and (to a lesser extent) 12C/13C, which are both normally lowered during RGB evolution. Accurate abundances were measured from high signal-to-noise echelle spectra for samples of both slow and rapid rotator red giant stars. We find that the rapid rotators are on average enriched in lithium compared to the slow rotators, but both groups of stars have identical distributions of 12C/13C within our measurement precision. Both of these abundance results are consistent with the accretion of planets of only a few Jupiter masses. We also explore alternative scenarios for understanding the most Li-rich stars in our sample---particularly Li regeneration during various stages of stellar evolution. Finally, we find that our stellar samples show non-standard abundances even at early RGB stages, suggesting that initial protostellar Li abundances and 12C/13C may be more variable than originally thought.

==> anc/tab4.txt <==
Title: Observable Signatures of Planet Accretion in Red Giant Stars I:
Rapid Rotation and Light Element Replenishment
Authors: Joleen K. Carlberg, Katia Cunha, Verne V. Smith, Steven R. Majewski 
Table: Derived stellar parameters
===========================================================================================
Byte-by-byte Description of file: tab4.txt
-------------------------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
--------------------------------------------------------------------------------
  1- 20 A20    ---       Name    Stellar name (_year observed) (1)
 22- 25 I4     K         Teff    Effective temperature
 27- 30 F4.2   [cm/s2]   log(g)  Logarithm of surface gravity
 32- 35 F4.2   [-]       AFeI    Mean abundance of Fe I
 37- 40 F4.2   [-]     e_AFeI    Standard deviation of AFeI
 42- 43 I2     ---     o_AFeI    Number of Fe I lines used to determine AFeI
 45- 48 F4.2   [-]       AFeII   Mean abundances of Fe II
 50- 53 F4.2   [-]     e_AFeII   Standard deviation of AFeII
 55- 56 I2     ---     o_AFeII   Number of Fe II lines used to determine AFeII
 58- 61 F4.2   km/s      xi      Microturbulence
 63- 67 F5.2   km/s      vsini   Projected rotational velocity
 69- 72 F4.2   km/s    e_vsini   Error in vsini
     74 I1     ---     o_vsini   Number of lines from which vsini is measured
 76- 79 F4.2   km/s      zeta    Macroturbulence
-------------------------------------------------------------------------------------------
Note (1): The Teff, log(g), AFeI, e_AFeI, o_AFeI, AFeII, e_AFeII, o_AFeII, and
         xi values for Arcturus_2007, Tyc5904-00513-1_2007, and Tyc6094-01204-1_2008 were 
         adopted from the measurements made in Arcturus_2008, Tyc5904-00513-1_2008, and 
         Tyc6094-01204-1_2007, respectively and were not remeasured.  The vsini, e_vsini, 
         N_vsini, and zeta for G0928+73.2600_2008 were adopted from the measurement made in 
         the G0928+73.2600_2007 spectrum. The high log(g) of G0827-16.3424 necessitated the 
         use of Kurucz plane-parallel models. The Teff, log(g), AFeI, and xi for HD31993 
         (second solution) were adopted from Castilho et al. (2000).
-------------------------------------------------------------------------------------------
Arcturus_2007        4300  1.70  6.98  0.11  74  6.98  0.22  12  1.64   1.69  0.61  5  5.00  
Arcturus_2008        4300  1.70  6.98  0.11  74  6.98  0.22  12  1.64   2.36  0.98  4  5.00  
G0300+00.29          4590  2.75  7.52  0.17  73  7.52  0.23  12  1.42   2.58  0.84  5  4.16  
G0319+56.5830        5170  3.10  7.52  0.15  74  7.51  0.10  12  1.41   6.92  0.19  6  6.13  
G0319+56.6888        4790  2.90  7.50  0.15  74  7.50  0.16  12  1.55   2.78  0.43  4  3.12  
G0453+00.90          4710  2.80  7.20  0.12  74  7.21  0.11  12  1.25   0.66  0.33  3  5.23  
G0639+56.6179        4660  2.60  7.23  0.10  74  7.21  0.17  13  1.15   1.75  0.28  6  2.80  
G0653+16.552         4170  1.40  7.06  0.14  74  7.05  0.19  12  1.62   3.25  0.15  5  6.34 
G0654+16.235         4280  1.90  7.15  0.17  74  7.14  0.25  12  1.59   1.51  0.55  5  4.39  
G0804+39.4755        4800  2.65  7.12  0.15  72  7.10  0.15  12  1.56  10.04  0.30  5  5.41  
G0827-16.3424        5090  3.60  7.36  0.21  54  7.34  0.15   7  2.76  23.85  0.42  5  3.84  
G0840+56.5839        4540  2.40  7.54  0.11  74  7.54  0.22  13  1.45   2.06  0.44  5  2.06  
G0840+56.9122        4900  2.60  7.30  0.11  73  7.29  0.23  13  1.47   4.12  0.28  3  5.60  
G0909-05.211         4850  2.65  6.72  0.11  70  6.73  0.08  12  1.20   2.32  0.38  5  5.50  
G0912-05.11          5090  3.40  7.21  0.10  72  7.19  0.13  12  1.11   1.93  0.47  6  3.84  
G0928+73.2600_2007   4900  2.70  7.26  0.13  74  7.25  0.16  12  1.51   8.36  0.30  5  5.60   
G0928+73.2600_2008   4870  2.60  7.28  0.11  73  7.30  0.11  12  1.42   8.36  0.30  5  5.60   
G0935-05.152         4890  2.50  7.21  0.10  73  7.21  0.12  12  1.43   2.73  0.49  6  5.58
G0946+00.48          5100  3.20  7.26  0.21  70  7.25  0.16  12  1.77  12.25  0.33  4  5.99   
G1053+00.15          4520  2.60  7.59  0.16  74  7.61  0.23  13  1.50   2.47  0.31  4  4.86  
G1124-05.61          4610  2.50  7.40  0.15  73  7.41  0.14  12  1.53   7.47  0.29  5  5.04  
G1127-11.60          5050  2.45  6.76  0.10  72  6.75  0.08  12  1.51   3.76  0.39  5  5.89  
G1130+37.9414        4670  2.60  7.50  0.11  74  7.49  0.16  12  1.27   0.15  0.09  6  5.15  
G1200+67.3882        4900  2.70  7.28  0.09  74  7.29  0.14  12  1.27   1.50  0.11  4  3.38  
G1213+33.15558       4710  3.00  7.45  0.16  72  7.45  0.27  12  1.60   8.47  0.27  6  2.93  
G1240+56.8464        5030  3.30  7.26  0.10  74  7.26  0.08  12  1.10   1.39  0.06  3  3.70  
G1331+00.13          4470  2.30  7.49  0.15  74  7.48  0.22  12  1.48   4.35  0.67  4  3.81  
G1421+28.4625        5040  3.50  7.35  0.14  72  7.37  0.17  13  0.90   6.42  0.10  3  3.72  
G1551+22.9456        4550  2.20  6.79  0.21  74  6.79  0.11  12  1.47   2.46  0.20  5  3.73  
G1640+56.6327        4620  2.40  7.46  0.12  74  7.46  0.25  12  1.43   2.07  0.18  6  5.06  
G1800+61.12976       4700  2.30  7.14  0.11  73  7.13  0.10  13  1.37   1.03  0.63  5  5.21  
G1936+61.14369       4800  2.80  7.54  0.17  74  7.56  0.18  13  1.43   3.44  0.24  6  3.14  
G2200+56.3466        4820  2.65  7.42  0.13  73  7.43  0.11  12  1.26   4.93  0.41  6  5.47  
HD104985             4720  2.50  7.22  0.09  74  7.22  0.13  12  1.43   1.66  0.34  5  5.25  
HD108225             5020  2.95  7.62  0.10  74  7.61  0.18  12  1.32   0.11  0.06  5  5.84  
HD109742             4150  1.60  7.35  0.14  74  7.35  0.27  12  1.57   1.45  0.19  3  4.14  
HD112859             4780  3.35  7.30  0.18  70  7.28  0.21  11  1.60  17.30  0.25  5  3.09  
HD115478             4350  2.15  7.40  0.16  74  7.40  0.24  10  1.56   0.00  0.00  3  4.53  
HD116010             4400  1.75  7.11  0.09  74  7.10  0.10  12  1.56   0.49  0.35  5  4.63  
HD118839             4460  2.25  7.49  0.13  74  7.51  0.18  12  1.32   1.36  0.79  4  4.74   
HD122430             4310  1.90  7.38  0.13  74  7.38  0.23  12  1.50   2.52  0.55  4  4.45  
HD13189              4070  1.00  7.09  0.11  74  7.07  0.18  13  1.72   2.99  0.38  4  3.98  
HD137759             4510  2.35  7.54  0.13  74  7.52  0.24  12  1.36   1.49  0.80  3  4.84  
HD177830             4700  3.30  7.71  0.16  74  7.69  0.22  13  1.36   0.00  0.00  5  2.90  
HD191277             4530  2.85  7.70  0.12  74  7.69  0.25  13  1.35   3.42  0.38  4  2.49  
HD206445             4100  1.25  7.22  0.12  74  7.22  0.21  13  1.79   3.22  0.24  4  4.04  
HD219449             4610  2.30  7.45  0.14  74  7.47  0.15  13  1.52   3.19  0.14  5  2.68  
HD221862             4800  2.75  7.64  0.11  74  7.65  0.24  12  1.42   2.44  0.44  6  3.14  
HD26162              4690  2.65  7.54  0.11  74  7.56  0.19  12  1.41   3.96  0.20  6  5.19
HD31993              4770  3.25  7.40  0.26  41  7.38  0.37   8  2.72  30.3   0.14  4  3.07  
HD31993              4360  2.4   7.62  0.31  41  7.43  0.40   8  3.0   30.4   0.14  4  4.59  
HD33363              4810  3.00  7.34  0.14  74  7.34  0.18  12  1.81  10.72  0.29  5  5.43  
HD34198              4850  3.05  7.22  0.20  66  7.20  0.30   9  2.13  17.34  0.42  5  5.50  
HD47536              4420  2.00  6.87  0.12  74  6.86  0.09  12  1.46   2.10  0.49  5  4.67  
HD59686              4620  2.40  7.54  0.12  74  7.52  0.17  12  1.46   0.93  0.41  5  5.06  
HD73108              4480  2.25  7.35  0.10  74  7.33  0.20  13  1.43   4.05  0.39  3  4.74  
HIP35253             5020  3.45  7.25  0.08  74  7.27  0.14  13  0.96   0.36  0.36  4  3.67  
HIP36896             4860  2.80  7.58  0.12  74  7.57  0.12  13  1.30   3.86  0.14  4  5.52  
HIP81437             4770  2.70  7.49  0.12  74  7.47  0.10  13  1.50   4.21  0.32  6  5.35  
Pollux               4830  2.80  7.56  0.12  74  7.57  0.12  13  1.41   3.17  0.29  5  5.46  
Tyc0195-02087-1      4140  1.55  7.20  0.15  74  7.21  0.18  12  1.61   4.07  0.62  4  4.12  
Tyc0205-01287-1      4050  1.25  7.19  0.15  73  7.18  0.22  11  1.67   4.61  0.16  3  3.94  
Tyc0276-00327-1      4430  2.05  7.37  0.15  74  7.37  0.17  13  1.53   4.21  0.26  6  4.68  
Tyc0319-00231-1      4480  2.25  7.01  0.09  73  7.00  0.14  12  1.27   0.66  0.46  4  4.78  
Tyc0347-00762-1      4650  2.40  6.71  0.15  67  6.69  0.14  11  1.54  15.28  0.31  5  5.11  
Tyc0647-00254-1      4830  2.95  7.51  0.14  73  7.53  0.18  12  1.77  10.37  0.19  6  5.46  
Tyc0913-01248-1      4050  0.90  6.74  0.22  71  6.72  0.34  13  1.57   4.46  0.45  3  3.99  
Tyc0914-00571-1      4430  1.95  7.08  0.10  73  7.07  0.12  12  1.48   0.68  0.42  5  4.68  
Tyc1469-01108-1      4830  2.40  7.29  0.09  74  7.27  0.14  13  1.47   0.84  0.38  6  3.21  
Tyc1780-00654-1      4870  3.05  7.34  0.10  73  7.33  0.13  12  1.14   1.97  0.62  5  5.00  
Tyc1890-01314-1      4720  2.70  7.39  0.11  73  7.39  0.21  13  1.25   1.35  0.49  4  2.95  
Tyc1938-00311-1      4660  2.70  7.44  0.12  74  7.43  0.19  13  1.35   2.87  0.28  4  5.13  
Tyc2043-00747-1      4280  2.00  7.23  0.11  74  7.25  0.18  12  1.38   1.16  0.58  3  4.39  
Tyc2185-00133-1      4850  2.60  7.10  0.16  71  7.09  0.12  12  1.61   8.74  0.32  5  5.50   
Tyc2521-01716-1      4670  2.60  7.48  0.11  73  7.48  0.19  13  1.48   0.35  0.35  4  2.83  
Tyc2527-01442-1      4590  2.50  7.43  0.15  74  7.43  0.19  12  1.42   6.06  0.15  6  5.00  
Tyc3005-00827-1      4810  2.55  7.17  0.09  73  7.19  0.08  12  1.46   3.40  0.59  5  5.43  
Tyc3013-01489-1      4150  1.55  7.29  0.14  74  7.27  0.21  13  1.69   0.96  0.57  4  4.14  
Tyc3027-01042-1      4500  2.40  7.37  0.12  74  7.36  0.19  12  1.29   0.32  0.32  5  4.82  
Tyc3340-01195-1      5130  3.25  7.34  0.20  71  7.33  0.14  13  1.17   8.43  0.51  4  6.05  
Tyc3402-00280-1      4440  2.45  7.35  0.13  73  7.37  0.21  12  1.16   3.25  0.22  5  3.92  
Tyc3441-00140-1      4730  2.75  7.22  0.18  73  7.22  0.22  12  0.50   6.11  0.22  5  5.27  
Tyc3809-01017-1      4620  2.35  7.36  0.14  74  7.38  0.15  13  1.27   4.44  0.24  6  5.06  
Tyc5523-00830-1      4670  2.85  7.42  0.10  74  7.43  0.20  12  1.29   1.48  0.59  4  4.00  
Tyc5868-00337-1      4830  3.05  7.47  0.10  74  7.48  0.16  12  1.22   2.25  0.57  6  3.21  
Tyc5881-01156-1      4680  2.55  7.45  0.14  74  7.46  0.17  12  1.46   5.98  0.41  6  5.17  
Tyc5904-00513-1_2007 4640  2.30  6.87  0.17  65  6.87  0.20  12  1.93  14.46  0.32  3  5.09  
Tyc5904-00513-1_2008 4640  2.30  6.87  0.17  65  6.87  0.20  12  1.93  13.95  0.32  3  7.12  
Tyc5981-00414-1      4830  2.45  7.26  0.11  73  7.25  0.08  12  1.44   5.60  0.44  5  5.46  
Tyc6094-01204-1_2007 4320  1.90  7.06  0.18  72  7.06  0.25  12  1.53  13.71  0.46  4  4.47  
Tyc6094-01204-1_2008 4320  1.90  7.06  0.18  72  7.06  0.25  12  1.53  12.78  0.39  3  6.61  
                                                                                     


==> anc/tab8.txt <==
Title: Observable Signatures of Planet Accretion in Red Giant Stars I: 
      Rapid Rotation and Light Element Replenishment 
Authors: Carlberg J.K., Cunha K., Smith V.V., Majewski S.R. 
Table: A(Li) and ^12^C/^13^C of the program stars
====================================================================================
Byte-by-byte Description of file: datafile8.txt
------------------------------------------------------------------------------------
  Bytes Format Units   Label   Explanations
------------------------------------------------------------------------------------
  1- 20 A20    ---     Name    Stellar name; plus _year observed
 22- 26 F5.2   [-]     ALi-L   ? LTE lithium abundance
 28- 31 F4.2   [-]     dAli    ? Delta A(Li)
 33- 36 F4.2   [-]     eALi-L  ? Total error in A(Li)
 38- 42 F5.2   [-]     ALi-N   ? NLTE lithium abundance
 44- 47 F4.1   ---     Cratio  ? Number ratio of ^12^C to ^13^C
 49- 52 F4.1   ---   e_Cratio  ? Uncertainty in the Cratio
------------------------------------------------------------------------------------
Note (1): See Carlberg et al. (2010b) for details of the ALi and Cratio measurement
          for G0928+73.2600. The second solution for HD31993 were derived using 
          stellar parameters adopted from Castilho et al. (2000).
------------------------------------------------------------------------------------
Arcturus_2007        -1.23      0.17 -0.93  7.5  0.3
Arcturus_2008        -0.73      0.17 -0.43  6.9  0.5
G0300+00.29          -0.19 0.2  0.25 +0.05 40.3  5.
G0319+56.5830        +0.01      0.11 +0.14 17.7  3.6
G0319+56.6888        -0.61      0.13 -0.41 14.0  3.
G0453+00.90          +0.36 0.02 0.13 +0.55 21.5  5.
G0639+56.6179        -0.99      0.14 -0.78 19.0  1.2
G0653+16.552         +0.35 0.01 0.16 +0.70 11.   3.
G0654+16.235         +0.13 0.01 0.16 +0.43 11.9  1.5
G0804+39.4755        +1.24 0.01 0.13 +1.41 30.   5.   
G0827-16.3424        +0.64 0.10 0.16 +0.77 17.2  3.
G0840+56.5839        +0.08 0.03 0.15 +0.14 16.8  3.
G0840+56.9122        -0.41      0.13 -0.24 11.4  3.
G0909-05.211         +0.83 0.01 0.13 +0.95          
G0912-05.11          -0.01 0.20 0.23 +0.11 15.   3.   
G0928+73.2600        +3.62 0.05 0.20 +3.30 28.   8.
G0935-05.152         -1.00      0.12 -0.83  9.1  2.
G0946+00.48          -0.45      0.11 -0.33 12.   3.   
G1053+00.15          -1.01      0.15 -0.95 14.0  2.
G1124-05.61          -1.41      0.14 -1.16 15.3  2.
G1127-11.60          -0.15 0.03 0.11 -0.04          
G1130+37.9414        +0.33 0.05 0.15 +0.56 22.9  1.3
G1200+67.3882        +0.23 0.05 0.13 +0.39  8.6  0.6
G1213+33.15558       -0.06 0.30 0.32 +0.15 15.7  5.
G1240+56.8464        +0.25 0.35 0.37 +0.37 11.5  2.
G1331+00.13          -0.72      0.15 -0.43 14.6  2.
G1421+28.4625        +0.15      0.12 +0.28          
G1551+22.9456        -0.62 0.10 0.18 -0.42  7.8  5.
G1640+56.6327        -0.75      0.15 -0.50 21.3  5.
G1800+61.12976       +0.91 0.01 0.14 +1.12 15.   3.   
G1936+61.14369       -0.66      0.13 -0.62 15.3  3.
G2200+56.3466        +0.42 0.05 0.14 +0.61 16.5  3.
HD104985             -0.99      0.14 -0.79  9.5  3.
HD108225             -0.49      0.12 -0.48 22.   5.
HD109742             +0.22 0.01 0.16 +0.58 23.3  5.
HD112859             +1.46 0.04 0.14 +1.62          
HD115478             -0.36 0.05 0.16 -0.06 37.5  5.
HD116010             -1.50      0.16 -1.20  9.2  3.
HD118839             -0.31 0.05 0.16 -0.02 32.   5.   
HD122430             +0.32 0.01 0.16 +0.64 20.8  5.
HD13189              -1.53 0.10 0.19 -1.14  8.1  3.
HD137759             -0.28 0.10 0.18 -0.21 25.1  5.
HD177830             -0.91      0.13       40.   5.   
HD191277             -1.02      0.15 -0.97 30.9  3.
HD206445             -1.89      0.17 -1.51 16.7  3.
HD219449             -1.25      0.15 -0.98 14.1  3.
HD221862             -0.57      0.13 -0.54 19.9  3.
HD26162              -0.36      0.14 -0.32 15.4  3.   
HD31993              +1.80 0.1  0.17 +1.94 15.2  2.
HD31993              +0.98 0.1  0.19 +1.03 13.6  2.
HD33363              -0.57 0.30 0.32 -0.39 27.5  5.
HD34198              +0.08 0.10 0.16 +0.24 11.8  2.5
HD47536              -0.85 0.10 0.18 -0.61 14.1  3.
HD59686              -0.89      0.15 -0.83 16.6  3.
HD73108              +0.48 0.01 0.15 +0.76 17.   3.
HIP35253             +0.42 0.03 0.12 +0.54 23.0  3.
HIP36896             -0.44      0.13 -0.41 15.4  3.
HIP81437             -0.03 0.10 0.17 +0.18 12.3  3.
Pollux               +0.51 0.04 0.14 +0.54 15.9  3.
Tyc0195-02087-1      +0.02 0.02 0.16 +0.37 13.8  3.
Tyc0205-01287-1      +0.02 0.01 0.16 +0.40 11.3  3.
Tyc0276-00327-1      -0.54 0.20 0.25 -0.24 17.0  3.
Tyc0319-00231-1      -0.35 0.05 0.15 -0.11 14.7  2.
Tyc0347-00762-1      +0.09 0.10 0.17 +0.27          
Tyc0647-00254-1      +1.92 0.01 0.14 +2.07 20.0  3.
Tyc0913-01248-1      -1.98      0.17 -1.90  7.4  5.
Tyc0914-00571-1      -1.24      0.16 -0.97  9.3  3.
Tyc1469-01108-1      -0.63      0.13 -0.44 10.4  3.
Tyc1780-00654-1      -0.47 0.20 0.23 -0.31 18.6  5.
Tyc1890-01314-1      +0.83 0.02 0.14 +1.04 14.1  3.
Tyc1938-00311-1      +0.02 0.10 0.17 +0.24 29.   5.
Tyc2043-00747-1      -1.37      0.16 -1.08 13.6  4.
Tyc2185-00133-1      +0.09 0.20 0.23 +0.26  7.8  3.
Tyc2521-01716-1      -0.23 0.10 0.17 +0.00 15.3  3.
Tyc2527-01442-1      -0.33 0.05 0.15 -0.08 15.6  3.
Tyc3005-00827-1      -0.53 0.10 0.16 -0.35  8.4  3.
Tyc3013-01489-1      -1.53      0.16 -1.18 11.2  3.
Tyc3027-01042-1      -1.35      0.15 -1.08 19.1  3.
Tyc3340-01195-1      +1.21 0.03 0.11 +1.32 25.   5.
Tyc3402-00280-1      -1.25      0.15 -0.99          
Tyc3441-00140-1      +0.61 0.05 0.14 +0.80 16.9  5.
Tyc3809-01017-1      -0.39 0.10 0.18 -0.15 11.6  3.
Tyc5523-00830-1      +0.02 0.10 0.17 +0.23 22.  10.
Tyc5868-00337-1      +0.90 0.02 0.13 +1.08 31.3  5.   
Tyc5881-01156-1      -0.76      0.14 -0.53 14.8  3.
Tyc5904-00513-1_2007 +0.71 0.03 0.15 +0.91 20.   5.   
Tyc5904-00513-1_2008 +0.81 0.02 0.15 +1.01          
Tyc5981-00414-1      +0.89 0.02 0.13 +1.08 15.4  5.
Tyc6094-01204-1_2007 -0.85 0.20 0.25 -0.56 18.8  5.
Tyc6094-01204-1_2008                       17.3  2.

